Tracking Down Software Cluster Bombs: A Current State Analysis of the Free/Libre and Open Source Software (FLOSS) Ecosystem

Throughout computer history, it has been repeatedly demonstrated that critical software vulnerabilities can significantly affect the components involved. In the Free/Libre and Open Source Software (FLOSS) ecosystem, most software is distributed through package repositories. Nowadays, monitoring critical dependencies in a software system is essential for maintaining robust security practices. This is particularly important due to new legal requirements, such as the European Cyber Resilience Act, which necessitate that software projects maintain a transparent track record with Software Bill of Materials (SBOM) and ensure a good overall state. This study provides a summary of the current state of available FLOSS package repositories and addresses the challenge of identifying problematic areas within a software ecosystem. These areas are analyzed in detail, quantifying the current state of the FLOSS ecosystem. The results indicate that while there are well-maintained projects within the FLOSS ecosystem, there are also high-impact projects that are susceptible to supply chain attacks. This study proposes a method for analyzing the current state and identifies missing elements, such as interfaces, for future research.

==> split-ai.py <==
#!/usr/bin/env python3

import enum
from pathlib import Path


@enum.unique
class States(enum.Enum):
    READING = enum.auto()
    READING_AI = enum.auto()
    READING_ORIGINAL = enum.auto()


state = States.READING
with (
    Path("main.tex").open() as f,
    Path("gen-main-ai.tex").open("w") as f_ai,
    Path("gen-main-original.tex").open("w") as f_orig,
):
    for line in f:
        if line.startswith("% BEGIN ORIGINAL"):
            state = States.READING_ORIGINAL
        elif line.startswith("% BEGIN AI-IMPROVED"):
            state = States.READING_AI
        elif line.startswith("% END AI-ORIGINAL"):
            state = States.READING
        elif line.startswith("% END AI-IMPROVED"):
            state = States.READING

        match state:
            case States.READING:
                f_ai.write(line)
                f_orig.write(line)
            case States.READING_AI:
                f_ai.write(line)
            case States.READING_ORIGINAL:
                f_orig.write(line)

